Accelerating Innovation in 6G Research: Real-Time Capable SDR System Architecture for Rapid Prototyping

The upcoming 3GPP global mobile communication standard 6G strives to push the technological limits of radio frequency (RF) communication even further than its predecessors: Sum data rates beyond 100 Gbit/s, RF bandwidths above 1 GHz per link, and sub-millisecond latency necessitate very high performance development tools. We propose a new SDR firmware and software architecture designed explicitly to meet these challenging requirements. It relies on Ethernet and commercial off-the-shelf network and server components to maximize flexibility and to reduce costs. We analyze state-of-the-art solutions (USRP X440 and other RFSoC-based systems), derive architectural design goals, explain resulting design decision in detail, and exemplify our architecture's implementation on the XCZU48DR RFSoC. Finally, we validate its performance via measurements and outline how the architecture surpasses the state-of-the-art with respect to sustained RF recording, while maintaining high Ethernet bandwidth efficiency. Building a 6G integrated sensing and communication (ISAC) example, we demonstrate its real-time and rapid application development capabilities.

==> figures/create_heatmap.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Feb 15 10:42:30 2024

@author: giehl
"""

from PIL import Image
import numpy as np

im = Image.open('delay_doppler.png').convert("L") # Can be many different formats.
pix = im.load()
print(im.size)  # Get the width and hight of the image for iterating over
print(pix)  # Get the RGBA Value of the a pixel of an image
pix_array = np.array(im)

min_key = 255
max_key = 0


for y in range(im.size[0]):
    for x in range(im.size[1]):
        if pix_array[x][y] > max_key: max_key=pix_array[x][y] 
        if pix_array[x][y] < min_key: min_key=pix_array[x][y] 
        
        if pix_array[x][y] < 255:
            print("Koords {} {}".format(x,y))
            print(pix_array[x][y])
demo = True
if demo:
    for x in range(40,100):
        for y in range(10,70):
          if x-40 == y-10 or x-40 == 70-y:
              pix_array[y][x] = np.uint8(min_key)

            
with open("pixel_values.dat", "wt") as fh:
    for x in range(40,100):
        for y in range(10,70):
            fh.write("{} {} {}\n".format(x*0.15,(79-y-40)/9,(255-pix_array[y][x])/(max_key-min_key)*15-25))

